A Dyson equation approach for averaging of classical and quantum observables on multiple realizations of Markov processes

Time dependent signals in experimental techniques such as Nuclear Magnetic Resonance (NMR) and Muon Spin Relaxation (muSR) are often the result of an ensemble average over many microscopical dynamical processes. While there are a number of functions used to fit these signals, they are often valid only in specific regimes, and almost never properly describe the "spectral diffusion" regime, in which the dynamics happen on time scales comparable to the characteristic frequencies of the system. Full treatment of these problems would require one to carry out a path integral over all possible realizations of the dynamics of the time dependent Hamiltonian. In this paper we present a numerical approach that can potentially be used to solve such time evolution problems, and we benchmark it against a Monte Carlo simulations of the same problems. The approach can be used for any sort of dynamics, but is especially powerful for any dynamics that can be approximated as Markov processes, in which the dynamics at each step only depend on the previous state of the system. The approach is used to average both classical and quantum observables; in the latter case, a formalism making use of Liouvillians and density matrices is used.

==> anc/source-code/LICENSE <==
MIT License

Copyright (c) 2020

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/source-code/dysonavg.py <==
"""
Helper code written for 

Simone Sturniolo
"A Dyson equation approach for averaging of classical and quantum observables on multiple realizations of Markov processes"

https://arxiv.org/abs/2004.01183

MIT License

Copyright (c) 2020 Simone Sturniolo

(full text in LICENSE file)
"""

# Functions to be used for Dyson equation calculation of FID, as well as the Monte Carlo test benchmark
import numpy as np
from numba import jit, objmode
from scipy.integrate import cumtrapz
from scipy.linalg import expm
from scipy.linalg.lapack import ctrtri

# Exponential decorrelation Markov process matrix


def expM(N=None, weights=None, nu_t=0.1):

    if weights is None:
        if N is None:
            raise ValueError('One of N or weights must be specified')
        weights = np.ones(N)/N
    elif N is None:
        weights = np.array(weights)
        weights /= np.sum(weights)
        N = len(weights)

    d = np.exp(-nu_t)
    M = weights[:, None]*np.ones((N, N))*(1-d)
    M *= (1-np.eye(N))
    M += np.diag(1-np.sum(M, axis=0))

    return M

# Exponential decorrelation, Q-matrix


def expQ(N=None, weights=None, nu=0):

    if weights is None:
        if N is None:
            raise ValueError('One of N or weights must be specified')
        weights = np.ones(N)/N
    elif N is None:
        weights = np.array(weights)
        weights /= np.sum(weights)
        N = len(weights)

    Q = np.ones((N, N))*nu*weights[:, None]
    Q -= np.eye(N)*nu

    return Q

# Numba version of matrix exponential


@jit(nopython=True, cache=True)
def _nbexpm(M):
    e, ev = np.linalg.eig(M+0.j)
    return np.dot(np.dot(ev, np.diag(np.exp(e))), np.linalg.inv(ev))

@jit(nopython=True, cache=True)
def _objexpm(M):
    with objmode(answer='complex128[:,:]'):
        answer = expm(M)
    return answer

# Gillespie algorithm for simulation


@jit(nopython=True, cache=True)
def _gillMC(weights, Q, tmax, samples, tblock=100):

    N = len(weights)
    Qjump = Q*(1-np.eye(N))
    for i in range(N):
        Qjump[:, i] = np.cumsum(Qjump[:, i])
    Qsum = Qjump[-1, :].copy()
    for i in range(N):
        if Qsum[i] > 0:
            Qjump[:, i] /= Qsum[i]

    cumw = np.cumsum(weights)
    cumw /= cumw[-1]

    trajs = np.zeros((samples, tblock, 2))

    for s_i in range(samples):
        t = 0
        t_i = 0
        c = np.sum(np.random.random() > cumw)
        trajs[s_i, 0, 0] = 0
        trajs[s_i, 0, 1] = c

        while t < tmax:
            if Qsum[c] == 0:
                # This means literally no transition is possible
                dt = tmax
                c = c
            else:
                dt = -np.log(np.random.random())/Qsum[c]
                c = np.sum(np.random.random() > Qjump[:, c])

            t += dt
            t_i += 1

            trajs[s_i, t_i, 0] = t
            trajs[s_i, t_i, 1] = c

            if t_i >= trajs.shape[1]:
                trajs = np.concatenate((trajs,
                                        np.zeros((samples, tblock, 2))),
                                       axis=1)

    return trajs


@jit(nopython=True, cache=True)
def _gillMCfid(O_list, weights, Q, dt, steps, samples,
                   tblock=100):
    
    phi_trajs = np.zeros((samples, steps))
    conf_trajs = np.zeros((samples, steps))


    # First, compute trajectories
    trajs = _gillMC(weights, Q, dt*(steps-1), samples, tblock)

    # out_array has to be properly shaped already
    for i, tr in enumerate(trajs):
        # Starting configuration?
        c = int(tr[0, 1])
        # Times?
        t0 = 0
        event = 1
        conf_trajs[i, 0] = c
        for j in np.arange(1, steps):
            t = j*dt
            phi_trajs[i, j] = phi_trajs[i, j-1]
            # Is the next event before or after this?
            while tr[event, 0] < t:
                phi_trajs[i, j] += O_list[c]*(tr[event, 0]-t0)
                t0 = tr[event, 0]
                c = int(tr[event, 1])
                event += 1

            conf_trajs[i, j] = c
            phi_trajs[i, j] += O_list[c]*(t-t0)
            t0 = t

    fid = np.sum(np.exp(1.0j*phi_trajs), axis=0)/samples
    corr = np.zeros(steps)

    for i in range(steps):
        corr[i] = np.sum(conf_trajs[:,i] == conf_trajs[:,0])/samples

    return corr, fid


@jit(nopython=True, cache=True)
def _gillMCfidmat(O_list, weights, Q, dt, steps, samples,
                      tblock=100):
    
    N = len(O_list)
    D = O_list.shape[1]

    mat_trajs = np.zeros((samples, steps, D, D)) + 0.0j
    conf_trajs = np.zeros((samples, steps))

    # Diagonalise the matrices in O_list
    O_evals = np.zeros((N, D)) + 0.0j
    O_evecsL = np.zeros((N, D, D)) + 0.0j
    O_evecsR = np.zeros((N, D, D)) + 0.0j

    for i in range(N):
        evals, evecs = np.linalg.eig(O_list[i])
        O_evals[i] = evals
        O_evecsL[i] = evecs
        O_evecsR[i] = np.linalg.inv(evecs)


    # First, compute trajectories
    trajs = _gillMC(weights, Q, dt*(steps-1), samples, tblock)

    # out_array has to be properly shaped already
    for i, tr in enumerate(trajs):
        # Starting configuration?
        c = int(tr[0, 1])
        # Times?
        t0 = 0
        event = 1
        conf_trajs[i, 0] = c
        mat_trajs[i, 0] = np.eye(D)
        for j in np.arange(1, steps):
            t = j*dt
            mat_trajs[i, j] = mat_trajs[i, j-1].copy()
            # Is the next event before or after this?
            while tr[event, 0] < t:
                # Find the matrix exponential
                mdt = np.diag(np.exp(1.0j*O_evals[c]*(tr[event, 0]-t0)))
                mdt = np.dot(np.dot(O_evecsL[c], mdt), O_evecsR[c])

                mat_trajs[i, j] = np.dot(mdt, mat_trajs[i, j])
                t0 = tr[event, 0]
                c = int(tr[event, 1])
                event += 1

            conf_trajs[i, j] = c

            mdt = np.diag(np.exp(1.0j*O_evals[c]*(t-t0)))
            mdt = np.dot(np.dot(O_evecsL[c], mdt), O_evecsR[c])

            mat_trajs[i, j] = np.dot(mdt, mat_trajs[i, j])
            t0 = t

    fid = np.sum(mat_trajs, axis=0)/samples
    corr = np.zeros(steps)

    for i in range(steps):
        corr[i] = np.sum(conf_trajs[:,i] == conf_trajs[:,0])/samples

    return corr, fid

def numbacompile():
    # Force one usage of both Numba functions to compile them
    _gillMCfid(np.zeros(2), np.zeros(2), np.eye(2), 1e-2, 1, 1)
    _gillMCfidmat(np.zeros((2,3,3)), np.zeros(2), np.eye(2), 1e-2, 1, 1)

# Monte Carlo simulation of FID over a Markov process


def monteCarloMarkovFID(O_list, Q, dt, steps=100, samples=1000, weights=None,
                        batch_size=1000, use_gillespie=False):

    M = expm(Q*dt)
    O_list = np.array(O_list)
    N = O_list.shape[0]

    if weights is None:
        weights = np.ones(N)/N
    else:
        weights = np.array(weights)
        weights /= np.sum(weights)
        if weights.shape[0] != N:
            raise ValueError('Invalid weights array')

    csumw = np.cumsum(weights)
    csumM = np.cumsum(M, axis=0)

    isMat = (len(O_list.shape) == 3)

    if isMat:
        D = O_list.shape[1]
        fid = np.zeros((steps, D, D))+.0j
    else:
        if len(O_list.shape) != 1:
            raise RuntimeError('Invalid O_list')
        fid = np.zeros(steps)+.0j

    if not use_gillespie:

        for s0 in np.arange(0, samples, batch_size):
            sbatch = range(s0, min(s0+batch_size, samples))
            sn = len(sbatch)
            configs = np.zeros((sn, steps)).astype(int)
            configs[:, 0] = np.sum(np.random.random(
                sn)[:, None] > np.cumsum(weights)[None, :], axis=1)
            # Jumps?
            for i in range(1, steps):
                jumps = np.random.random(sn)
                configs[:, i] = np.sum(jumps[None, :] > np.cumsum(M, axis=0)[:,
                                                                             configs[:, i-1]],
                                       axis=0)

            # Self correlation function?
            corr = np.average(configs[:, 0, None] == configs, axis=0)
            if not isMat:
                phi = 1.0j*cumtrapz(O_list[configs], dx=dt, axis=1, initial=0.0)
                fidpart = np.exp(phi)
            else:
                eO_list = np.array([expm(1.0j*o*dt) for o in O_list])
                fidpart = np.zeros((sn, steps, D, D)).astype(np.complex)
                fidpart[:, 0] = np.eye(D)[None, :, :]
                for i in range(1, steps):
                    fidpart[:, i] = np.sum(eO_list[configs[:, i]][:, :, :, None]
                                           * fidpart[:, i-1][:, None, :, :], axis=2)
            fid += np.sum(fidpart, axis=0)
        fid /= samples

    else:
        corr = np.zeros(steps)
        for s0 in np.arange(0, samples, batch_size):
            sbatch = range(s0, min(s0+batch_size, samples))
            sn = len(sbatch)

            if not isMat:
                c, f = _gillMCfid(O_list, weights, Q, dt, steps, batch_size)
            else:
                c, f = _gillMCfidmat(O_list, weights, Q, dt, steps, batch_size)

            corr += np.real(c)*sn
            fid += f*sn

        corr /= samples
        fid /= samples

    return corr, fid


def dysonMarkovFID(O_list, Q, dt, steps=100, weights=None, use_trapz=True):

    M = expm(Q*dt)
    O_list = np.array(O_list)
    N = len(O_list)
    D = 1
    if len(O_list.shape) == 3:
        D = O_list.shape[1]

    if weights is None:
        weights = np.ones(N)/N
    else:
        weights = np.array(weights)
        weights /= np.sum(weights)
        if weights.shape[0] != N:
            raise ValueError('Invalid weights array')

    # Single step G0
    X = np.kron(M, np.eye(D))

    # Step matrix for iterative generation
    stepD = np.zeros((N*D, N*D)).astype(np.complex)
    stepF = np.zeros((N*D, N*D)).astype(np.complex)

    if use_trapz:
        for i, o in enumerate(O_list):
            stepD[i*D:(i+1)*D, i*D:(i+1)*D] = (np.eye(D)+0.5j*dt*o)
            stepF[i*D:(i+1)*D, i*D:(i+1) *
                  D] = np.linalg.inv(np.eye(D)-0.5j*dt*o)
        stepM = np.dot(stepF, np.dot(X, stepD))
    else:
        for i, o in enumerate(O_list):
            stepF[i*D:(i+1)*D, i*D:(i+1) *
                  D] = np.linalg.inv(np.eye(D)-1.0j*dt*o)
        stepM = np.dot(stepF, X)

    # Array of Gs
    Ginitial = np.kron(np.diag(weights), np.eye(D))
    G = Ginitial.copy()
    Glist = [np.eye(D)]
    for ti in range(1, steps):
        G = np.dot(stepM, G)
        Glist.append(np.sum(G.reshape((N, D, N, D)), axis=(0, 2)))
    Glist = np.array(Glist)

    if D == 1:
        Glist = Glist[:, 0, 0]

    return np.arange(0, steps)*dt, Glist


==> anc/source-code/plots/benchmark.gp <==
set terminal postscript eps enhanced dashed size 6,4.5 font "cmr10,20"
set output "benchmark.eps"
set tics nomirror
set key font ",15"
set log
set xlabel "Run time (ms)"
set ylabel "{/Symbol \341}{/TimesNewRoman \174}S_{dy}(t)-S_{mc}(t){/TimesNewRoman \174}/{/Symbol s}_{mc}(t){/Symbol \361}"
set pointsize 2
set yrange [0.02:1]
set xrange [2:300]
plot "../results/benchmark_0.dat" u ($1*1e3):2 w lp pt 2 lc 0 ti "{/Symbol n} = 10^{-2}", "../results/benchmark_1.dat" u ($1*1e3):2 w lp pt 4 lc 0 ti "{/Symbol n} = 10^{-1}", "../results/benchmark_2.dat" u ($1*1e3):2 w lp pt 4 lc 0 ti "{/Symbol n} = 1", "../results/benchmark_3.dat" u ($1*1e3):2 w lp pt 6 lc 0 ti "{/Symbol n} = 5", "../results/benchmark_4.dat" u ($1*1e3):2 w lp pt 8 lc 0 ti "{/Symbol n} = 10^{1}", "../results/benchmark_5.dat" u ($1*1e3):2 w lp pt 10 lc 0 ti "{/Symbol n} = 10^{2}"
set output

==> anc/source-code/plots/quantum.gp <==
set terminal postscript eps enhanced dashed size 8,9 font "cmr10,20"
set output "quantum_corr.eps"
set multiplot layout 3,2
set tics nomirror
set yrange [-0.1:1.1]
set xlabel "t"
set ylabel "{/Symbol \341}{/:Bold I}_1{/:Bold I}_2{/Symbol \361}"
set key font ",15"
set title "{/Symbol n} = 10^{-2}"
plot "../results/quantum_0.dat" u 1:3 w l lc 0 lw 1.5 notitle, "" u 1:4 every 100 pt 2 lc 0 notitle, 0 dt 2 lc 0 notitle
set title "{/Symbol n} = 10^{-1}"
plot "../results/quantum_1.dat" u 1:3 w l lc 0 lw 1.5 notitle, "" u 1:4 every 100 pt 2 lc 0 notitle, 0 dt 2 lc 0 notitle
set title "{/Symbol n} = 0.5"
plot "../results/quantum_2.dat" u 1:3 w l lc 0 lw 1.5 notitle, "" u 1:4 every 100 pt 2 lc 0 notitle, 0 dt 2 lc 0 notitle
set title "{/Symbol n} = 1"
plot "../results/quantum_3.dat" u 1:3 w l lc 0 lw 1.5 notitle, "" u 1:4 every 100 pt 2 lc 0 notitle, 0 dt 2 lc 0 notitle
set title "{/Symbol n} = 10^{1}"
plot "../results/quantum_4.dat" u 1:3 w l lc 0 lw 1.5 notitle, "" u 1:4 every 100 pt 2 lc 0 notitle, 0 dt 2 lc 0 notitle
set title "{/Symbol n} = 10^{2}"
plot "../results/quantum_5.dat" u 1:3 w l lc 0 lw 1.5 notitle, "" u 1:4 every 100 pt 2 lc 0 notitle, 0 dt 2 lc 0 notitle
unset multiplot
set output "quantum_entropy.eps"
set multiplot layout 3,2
set tics nomirror
set yrange [0:1.6]
set ylabel "S"
set key font ",15"
set title "{/Symbol n} = 10^{-2}"
plot "../results/quantum_0.dat" u 1:5 w l lc 0 lw 1.5 notitle, "" u 1:6 every 100 pt 2 lc 0 notitle, log(4) dt 2 lc 0 notitle
set title "{/Symbol n} = 10^{-1}"
plot "../results/quantum_1.dat" u 1:5 w l lc 0 lw 1.5 notitle, "" u 1:6 every 100 pt 2 lc 0 notitle, log(4) dt 2 lc 0 notitle
set title "{/Symbol n} = 0.5"
plot "../results/quantum_2.dat" u 1:5 w l lc 0 lw 1.5 notitle, "" u 1:6 every 100 pt 2 lc 0 notitle, log(4) dt 2 lc 0 notitle
set title "{/Symbol n} = 1"
plot "../results/quantum_3.dat" u 1:5 w l lc 0 lw 1.5 notitle, "" u 1:6 every 100 pt 2 lc 0 notitle, log(4) dt 2 lc 0 notitle
set title "{/Symbol n} = 10^{1}"
plot "../results/quantum_4.dat" u 1:5 w l lc 0 lw 1.5 notitle, "" u 1:6 every 100 pt 2 lc 0 notitle, log(4) dt 2 lc 0 notitle
set title "{/Symbol n} = 10^{2}"
plot "../results/quantum_5.dat" u 1:5 w l lc 0 lw 1.5 notitle, "" u 1:6 every 100 pt 2 lc 0 notitle, log(4) dt 2 lc 0 notitle
unset multiplot
set output

==> anc/source-code/plots/scalar.gp <==
set terminal postscript eps enhanced size 8,9 font "cmr10,20"
set output "scalar.eps"
set multiplot layout 3,2
set tics nomirror
set yrange [-1:1]
set xlabel "t"
set ylabel "S"
set title "{/Symbol n} = 10^{-2}"
plot "../results/scalar_0.dat" u 1:4 w l lc 0 lw 1.5 notitle, "" u 1:3 every 100 pt 2 lc 0 notitle
set title "{/Symbol n} = 10^{-1}"
plot "../results/scalar_1.dat" u 1:4 w l lc 0 lw 1.5 notitle, "" u 1:3 every 100 pt 2 lc 0 notitle
set title "{/Symbol n} = 1"
plot "../results/scalar_2.dat" u 1:4 w l lc 0 lw 1.5 notitle, "" u 1:3 every 100 pt 2 lc 0 notitle
set title "{/Symbol n} = 5"
plot "../results/scalar_3.dat" u 1:4 w l lc 0 lw 1.5 notitle, "" u 1:3 every 100 pt 2 lc 0 notitle
set title "{/Symbol n} = 10^{1}"
plot "../results/scalar_4.dat" u 1:4 w l lc 0 lw 1.5 notitle, "" u 1:3 every 100 pt 2 lc 0 notitle
set title "{/Symbol n} = 10^{2}"
plot "../results/scalar_5.dat" u 1:4 w l lc 0 lw 1.5 notitle, "" u 1:3 every 100 pt 2 lc 0 notitle
unset multiplot
set output

==> anc/source-code/plots/vector.gp <==
set terminal postscript eps enhanced size 8,9 font "cmr10,20"
set output "vector.eps"
set multiplot layout 3,2
set tics nomirror
set yrange [-0.45:1.1]
set xlabel "t"
set ylabel "{/Symbol \341}v^{(i)}{/Symbol \361}"
set key font ",15"
set title "{/Symbol n} = 10^{-2}"
plot "../results/vector_0.dat" u 1:6 w l lc 0 lw 1.5 notitle, "" u 1:3 every 200 pt 4 lc 0 ti "x", "" u 1:7 w l lc 0 lw 1.5 notitle, "" u 1:4 every 200 pt 6 lc 0 ti "y", "" u 1:8 w l lc 0 lw 1.5 notitle, "" u 1:5 every 200 pt 8 lc 0 ti "z"
set title "{/Symbol n} = 10^{-1}"
plot "../results/vector_1.dat" u 1:6 w l lc 0 lw 1.5 notitle, "" u 1:3 every 200 pt 4 lc 0 notitle, "" u 1:7 w l lc 0 lw 1.5 notitle, "" u 1:4 every 200 pt 6 lc 0 notitle, "" u 1:8 w l lc 0 lw 1.5 notitle, "" u 1:5 every 200 pt 8 lc 0 notitle
set title "{/Symbol n} = 0.5"
plot "../results/vector_2.dat" u 1:6 w l lc 0 lw 1.5 notitle, "" u 1:3 every 200 pt 4 lc 0 notitle, "" u 1:7 w l lc 0 lw 1.5 notitle, "" u 1:4 every 200 pt 6 lc 0 notitle, "" u 1:8 w l lc 0 lw 1.5 notitle, "" u 1:5 every 200 pt 8 lc 0 notitle
set title "{/Symbol n} = 1"
plot "../results/vector_3.dat" u 1:6 w l lc 0 lw 1.5 notitle, "" u 1:3 every 200 pt 4 lc 0 notitle, "" u 1:7 w l lc 0 lw 1.5 notitle, "" u 1:4 every 200 pt 6 lc 0 notitle, "" u 1:8 w l lc 0 lw 1.5 notitle, "" u 1:5 every 200 pt 8 lc 0 notitle
set title "{/Symbol n} = 10^{1}"
plot "../results/vector_4.dat" u 1:6 w l lc 0 lw 1.5 notitle, "" u 1:3 every 200 pt 4 lc 0 notitle, "" u 1:7 w l lc 0 lw 1.5 notitle, "" u 1:4 every 200 pt 6 lc 0 notitle, "" u 1:8 w l lc 0 lw 1.5 notitle, "" u 1:5 every 200 pt 8 lc 0 notitle
set title "{/Symbol n} = 10^{2}"
plot "../results/vector_5.dat" u 1:6 w l lc 0 lw 1.5 notitle, "" u 1:3 every 200 pt 4 lc 0 notitle, "" u 1:7 w l lc 0 lw 1.5 notitle, "" u 1:4 every 200 pt 6 lc 0 notitle, "" u 1:8 w l lc 0 lw 1.5 notitle, "" u 1:5 every 200 pt 8 lc 0 notitle
unset multiplot
set output

==> anc/source-code/testbenchmark.py <==
"""
Helper code written for 

Simone Sturniolo
"A Dyson equation approach for averaging of classical and quantum observables on multiple realizations of Markov processes"

https://arxiv.org/abs/2004.01183

MIT License

Copyright (c) 2020 Simone Sturniolo

(full text in LICENSE file)
"""

import time
import numpy as np
from dysonavg import *
from scipy.special import binom, factorial

# Frequencies
w = np.array([-0.5, 1, 2])
N = len(w)
dt0 = 1e-3
steps = 10000

dt_test = np.array([1e-1, 5e-2, 2e-2, 1e-2, 5e-3, 2e-3, 1e-3])

nurange = np.array([1e-2, 1e-1, 1, 5, 10, 100])
times = []

numbacompile()

for i, nu in enumerate(nurange):
    print('Testing for {0}'.format(nu))

    Q = expQ(N=N, nu=nu)
    # Start with the reference
    samples_each = 1000
    samples_runs = 50

    mc_runs = []

    for j in range(samples_runs):
        _, y0 = monteCarloMarkovFID(w, Q, dt0, steps=steps,
                                    samples=samples_each, use_gillespie=True, 
                                    batch_size=20)
        mc_runs.append(y0)
    # Now get an overall reference as well as std
    mc_avg = np.average(mc_runs, axis=0)
    mc_std = np.std(mc_runs, axis=0)

    # Now the Dyson tests
    perf = []
    for dt1 in dt_test:
        st1 = int(steps*dt0/dt1)
        skip = int(steps/st1)
        t0 = time.time()
        t, y1 = dysonMarkovFID(w, Q, dt1, steps=st1)
        t1 = time.time()

        err = np.average(np.abs(np.real(y1-mc_avg[::skip])/mc_std[::skip])[1:])

        perf.append([t1-t0, err])

    np.savetxt('results/benchmark_{0}.dat'.format(i), perf)


==> anc/source-code/testquantum.py <==
"""
Helper code written for 

Simone Sturniolo
"A Dyson equation approach for averaging of classical and quantum observables on multiple realizations of Markov processes"

https://arxiv.org/abs/2004.01183

MIT License

Copyright (c) 2020 Simone Sturniolo

(full text in LICENSE file)
"""

import time
import numpy as np
from dysonavg import *

Sx = np.array([[0.0, 1.0], [1.0, 0.0j]])
Sy = np.array([[0.0, -1.0j], [1.0j, 0.0]])
Sz = np.array([[1.0, 0.0], [0.0j, -1.0]])

A = 1

II = np.kron(Sx, Sx)+np.kron(Sy, Sy)+np.kron(Sz, Sz)

H_list = [-II+A*np.kron(Sz, np.eye(2))+A*np.kron(np.eye(2), Sz),
          -II-A*np.kron(Sz, np.eye(2))-A*np.kron(np.eye(2), Sz),
          -II+A*np.kron(Sz, np.eye(2))-A*np.kron(np.eye(2), Sz),
          -II-A*np.kron(Sz, np.eye(2))+A*np.kron(np.eye(2), Sz)]
qsize = H_list[0].shape[0]
L_list = np.array([np.kron(H, np.eye(qsize)) -
                   np.kron(np.eye(qsize), H.T) for H in H_list])
rho0 = 0.25*np.ones((4, 4)).reshape((-1,))

N = len(H_list)
dt = 1e-3
steps = 10000

nurange = np.array([1e-2, 1e-1, 5e-1, 1, 10, 100])
times = []

# Force compilation of Numba functions
numbacompile()

for i, nu in enumerate(nurange):
    print('Testing for {0}'.format(nu))
    Q = expQ(N=N, nu=nu)
    t0 = time.time()
    t, dy = dysonMarkovFID(L_list, Q, dt, steps=steps)
    t1 = time.time()
    c, mc = monteCarloMarkovFID(L_list, Q, dt, steps=steps, samples=500, 
                                use_gillespie=True, batch_size=20)
    t2 = time.time()

    mcrho = np.tensordot(mc, rho0, axes=(2, 0))
    dyrho = np.tensordot(dy, rho0, axes=(2, 0))

    times.append([t1-t0, t2-t1])

    # Now expectation values
    dyII = np.sum(II.T.reshape((-1,))[None, :]*dyrho, axis=1)
    mcII = np.sum(II.T.reshape((-1,))[None, :]*mcrho, axis=1)

    # And quantum entropy
    dyS = []
    mcS = []
    for dyr, mcr in zip(dyrho, mcrho):
        evals, evecs = np.linalg.eigh(dyr.reshape((4,4)))
        logp = np.where(evals > 0, np.log(evals), 0)
        dyS.append(np.sum(-evals*logp))
        evals, evecs = np.linalg.eigh(mcr.reshape((4,4)))
        logp = np.where(evals > 0, np.log(evals), 0)
        mcS.append(np.sum(-evals*logp))

    np.savetxt('results/quantum_{0}.dat'.format(i),
               np.real(np.array([t, c, dyII, mcII, dyS, mcS]).T))

# Save times
np.savetxt('results/quantum_times.dat', np.array(times)*1e3)

# # Extremes
# lf = np.average(np.cos(t[:,None]*w[None,:]), axis=1)
# np.savetxt('results/vector_static.dat', np.real([t, lf]).T)
# hf = np.cos(t*np.average(w))
# np.savetxt('results/scalar_fast.dat', np.real([t, hf]).T)


==> anc/source-code/testscalar.py <==
"""
Helper code written for 

Simone Sturniolo
"A Dyson equation approach for averaging of classical and quantum observables on multiple realizations of Markov processes"

https://arxiv.org/abs/2004.01183

MIT License

Copyright (c) 2020 Simone Sturniolo

(full text in LICENSE file)
"""

import time
import numpy as np
from dysonavg import *

# Frequencies
w = np.array([-0.5, 1, 2])
N = len(w)
dt = 1e-3
steps = 10000

nurange = np.array([1e-2, 1e-1, 1, 5, 10, 100])
times = []

# Force compilation of Numba functions
numbacompile()

for i, nu in enumerate(nurange):
    print('Testing for {0}'.format(nu))
    Q = expQ(N=N, nu=nu)
    t0 = time.time()
    t, dy = dysonMarkovFID(w, Q, dt, steps=steps)
    t1 = time.time()
    c, mc = monteCarloMarkovFID(w, Q, dt, steps=steps, samples=500, use_gillespie=True, batch_size=10)
    t2 = time.time()

    times.append([t1-t0, t2-t1])

    np.savetxt('results/scalar_{0}.dat'.format(i), np.real([t, c, mc, dy]).T)

# Save times
np.savetxt('results/scalar_times.dat', np.array(times)*1e3)

# Extremes
lf = np.average(np.cos(t[:,None]*w[None,:]), axis=1)
np.savetxt('results/scalar_static.dat', np.real([t, lf]).T)
hf = np.cos(t*np.average(w))
np.savetxt('results/scalar_fast.dat', np.real([t, hf]).T)



==> anc/source-code/testvector.py <==
"""
Helper code written for 

Simone Sturniolo
"A Dyson equation approach for averaging of classical and quantum observables on multiple realizations of Markov processes"

https://arxiv.org/abs/2004.01183

MIT License

Copyright (c) 2020 Simone Sturniolo

(full text in LICENSE file)
"""

import time
import numpy as np
from dysonavg import *

lie_group = np.array([
    [[0, 0,  0],
     [0, 0, -1],
     [0, 1,  0]],
    [[ 0, 0, 1],
     [ 0, 0, 0],
     [-1, 0, 0]],
    [[0, -1, 0],
     [1,  0, 0],
     [0,  0, 0]]
])

# Frequencies
axes = np.array([[1,1,1],[-1,-1,1],[-1,1,-1],[1,-1,-1]])
w = 1.0j*np.sum(axes[:,:,None,None]*lie_group[None,:,:,:], axis=1)

N = len(w)
dt = 1e-3
steps = 10000

nurange = np.array([1e-2, 1e-1, 5e-1, 1, 10, 100])
times = []

# Force compilation of Numba functions
numbacompile()

for i, nu in enumerate(nurange):
    print('Testing for {0}'.format(nu))
    Q = expQ(N=N, nu=nu)
    Q[:,0] *= 0
    t0 = time.time()
    t, dy = dysonMarkovFID(w, Q, dt, steps=steps)
    t1 = time.time()
    c, mc = monteCarloMarkovFID(w, Q, dt, steps=steps, samples=500, 
                                use_gillespie=True, batch_size=20)
    t2 = time.time()

    mcv = np.tensordot(mc, [1,0,0], axes=(2,0))
    dyv = np.tensordot(dy, [1,0,0], axes=(2,0))

    data = np.real(np.concatenate([t[:,None],c[:,None], mcv, dyv], axis=1))

    times.append([t1-t0, t2-t1])

    np.savetxt('results/vector_{0}.dat'.format(i), data)

# Save times
np.savetxt('results/vector_times.dat', np.array(times)*1e3)

# # Extremes
# lf = np.average(np.cos(t[:,None]*w[None,:]), axis=1)
# np.savetxt('results/vector_static.dat', np.real([t, lf]).T)
# hf = np.cos(t*np.average(w))
# np.savetxt('results/scalar_fast.dat', np.real([t, hf]).T)


